Metadetection Weak Lensing for the Vera C. Rubin Observatory

Forthcoming astronomical imaging surveys will use weak gravitational lensing shear as a primary probe to study dark energy, with accuracy requirements at the 0.1% level. We present an implementation of the Metadetection shear measurement algorithm for use with the Vera C. Rubin Observatory Legacy Survey of Space and Time (LSST). This new code works with the data products produced by the LSST Science Pipelines, and uses the pipeline algorithms when possible. We tested the code using a new set of simulations designed to mimic LSST imaging data. The simulated images contained semi-realistic galaxies, stars with representative distributions of magnitudes and galactic spatial density, cosmic rays, bad CCD columns and spatially variable point spread functions. Bright stars were saturated and simulated ``bleed trails'' were drawn. Problem areas were interpolated, and the images were coadded into small cells, excluding images not fully covering the cell to guarantee a continuous point spread function. In all our tests the measured shear was accurate within the LSST requirements.

==> code/make-example-image.sh <==
seed=3
mdet-lsst-sim --config test.yaml --ntrial 1 --output /tmp/test.fits --seed $seed --show


==> code/make_trend_fig.py <==
import numpy as np
import proplot as pplt

ALPHA = 0.3
WIDTH = 2.8
# YLIM = (-2.5, 2.5)
YLIM = (-3.5, 3.5)
REQUIREMENT = 0.002

# LCOLOR = 'sienna'
LCOLOR = 'bisque'
LALPHA = 0.3
SECCOLOR = 'sand'
FCOLOR = 'black'

# COLORS = [
#     '#1f77b4', '#ff7f0e', '#2ca02c', '#d62728',
#     '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf',
# ]
COLORS = ['black']*4

HATCHES = [
    # None,
    '//',
    '\\\\',
    '||',
    '-',
    # '+',
    # 'x',
    # 'o',
    # 'O',
    # '.',
    # '*',
    None,
]


def add_lines(ax):
    lw = 1
    ax.axhline(0, color='black', lw=0.5*lw)
    # ax.axhline(-REQUIREMENT/0.001, color=LCOLOR, linestyle='dashed', lw=lw)
    # ax.axhline(+REQUIREMENT/0.001, color=LCOLOR, linestyle='dashed', lw=lw)

    ax.axhline(
        0.4, color=SECCOLOR, lw=lw, alpha=0.5, linestyle='dashdot',
        # label='Higher Order Shear',
        label='Nonlinear Shear',
    )


def do_Tratio_bias_plot(ax):

    xlim = (1.15, 1.55)
    ax.set(
        xlabel='Minimum $T/T_{PSF}$',
        ylabel='m / 0.001',
        xlim=xlim,
        ylim=YLIM,
    )
    ax.fill_between(
        xlim,
        [REQUIREMENT/0.001]*2,
        [-REQUIREMENT/0.001]*2,
        alpha=LALPHA,
        color=LCOLOR,
        edgecolor='darkorange',
        hatch=None,
        label='Requirement',
    )

    Tratios = [1.2, 1.3, 1.4, 1.5]

    # run-riz-drcbWP-cells
    # mlows = np.array(
    #     [0.000227885, -0.000161471,  -0.000193378, -0.000423672]
    # )/0.001
    # mhighs = np.array(
    #     [0.00148068, 0.00118696, 0.00143503, 0.00158595]
    # )/0.001

    # run-WPv0.1-nowarp
    mlows = np.array(
        [0.000211992, 0.000151222, -5.32513e-05, -0.000346328]
    )/0.001
    mhighs = np.array(
        [0.000967327, 0.00104341, 0.000960636, 0.000968678]
    )/0.001

    ax.fill_between(
        Tratios,
        mlows,
        mhighs,
        color=COLORS[0],
        alpha=ALPHA,
        hatch=HATCHES[0],
        # label='cells',
        label='LSST 10 year PSF',
    )

    # run-drcbWP
    # mlows = np.array(
    #     [-0.000375975, -0.000637519, -0.000838113, -0.00100003]
    # )/0.001
    # mhighs = np.array(
    #     [0.000483453, 0.000308397, 0.000336744, 0.000378551],
    # )/0.001
    #
    # ax.fill_between(
    #     Tratios,
    #     mlows,
    #     mhighs,
    #     color=COLORS[1],
    #     alpha=ALPHA,
    #     hatch=HATCHES[1],
    #     label='no cells',
    # )

    # run-WM-nowarp
    mlows = np.array(
        [0.000165007, -8.56819e-05, -0.000114263, -0.000370727]
    )/0.001
    mhighs = np.array(
        [0.000915298, 0.000799206, 0.000858479, 0.000987993]
    )/0.001

    ax.fill_between(
        Tratios,
        mlows,
        mhighs,
        color=COLORS[3],
        alpha=ALPHA,
        hatch=HATCHES[2],
        label='constant PSF',
    )

    add_lines(ax)


def do_s2n_bias_plot(ax):

    xlim = (9, 21)

    ax.set(
        xlabel='Minimum S/N',
        ylabel='m / 0.001',
        xlim=xlim,
        ylim=YLIM,
    )

    s2ns = [10, 12.5, 15, 20]
    # run-riz-drcbWP-cells
    # mlows = np.array(
    #     [0.000553132, -5.80659e-05, 0.000227885, -3.67881e-05]
    # )/0.001
    # mhighs = np.array(
    #     [0.0020267, 0.00131326, 0.00148068, 0.00113388]
    # )/0.001

    # run-WPv0.1-nowarp
    mlows = np.array(
        [0.000219245, 7.80083e-05, 0.000213062, 0.000257441]
    )/0.001
    mhighs = np.array(
        [0.00121502, 0.000868853, 0.000972641, 0.000891671]
    )/0.001

    ax.fill_between(
        xlim,
        [REQUIREMENT/0.001]*2,
        [-REQUIREMENT/0.001]*2,
        alpha=LALPHA,
        color=LCOLOR,
        edgecolor='darkorange',
        label='Requirement',
    )

    ax.fill_between(
        s2ns,
        mlows,
        mhighs,
        color=COLORS[0],
        alpha=ALPHA,
        hatch=HATCHES[0],
        # label='cells',
        label='LSST 10 year PSF',
    )

    # run-drcbWP
    # mlows = np.array(
    #     [-0.000506131, -0.000547303, -0.000375975, -0.000404532]
    # )/0.001
    # mhighs = np.array(
    #     [0.000519134, 0.000391566, 0.000483453, 0.000371225],
    # )/0.001
    # ax.fill_between(
    #     s2ns,
    #     mlows,
    #     mhighs,
    #     # color=FCOLOR,
    #     color=COLORS[1],
    #     alpha=ALPHA,
    #     hatch=HATCHES[1],
    #     label='no cells',
    # )

    # run-WM-nowarp
    mlows = np.array(
        [0.000176295, -8.26672e-06, 0.000165007, 0.000111993]
    )/0.001
    mhighs = np.array(
        [0.00113744, 0.000789173, 0.000915298, 0.000765478]
    )/0.001
    ax.fill_between(
        s2ns,
        mlows,
        mhighs,
        # color=FCOLOR,
        color=COLORS[3],
        alpha=ALPHA,
        hatch=HATCHES[2],
        label='constant PSF',
    )

    add_lines(ax)

    ax.text(
        0.50,
        0.87,
        r'99.7\% confidence range',
        transform=ax.transAxes,
    )
    ax.legend(
        loc='lower right',
        ncol=2,
        # pad=.5,
    )


def main():

    fig, axs = pplt.subplots(
        nrows=2, ncols=1, refwidth=WIDTH,
        # spany=True,
        refaspect=(1.618, 1),
        share=False,
    )
    # axs.format(
    #     abc='a)', abcloc='ul',
    #     abc_kw={'color': 'dark red'},
    # )

    do_s2n_bias_plot(axs[0])
    do_Tratio_bias_plot(axs[1])

    fname = 'trends.pdf'
    print('writing:', fname)
    fig.savefig(fname)


main()


==> code/plot-stardens-bias.py <==
import os
from glob import glob
import numpy as np
import fitsio
import proplot as pplt

WIDTH = 2.8
ASPECT = (1.618, 1)
# LCOLOR = 'sienna'
LCOLOR = 'bisque'
LALPHA = 0.3

REQUIREMENT = 0.002

MARKERS = ('o', 'd', '^', 's', 'v', 'h', 'p', 'P', 'H', 'X')

HATCHES = [
    # None,
    '//',
    '\\\\',
    '||',
    '--',
    # '+',
    # 'x',
    # 'o',
    # 'O',
    # '.',
    # '*',
    None,
]

EXTRA_LINESTYLES = {
    'loose dotted': (0, (1, 10)),
    'dense dotted': (0, (1, 1)),

    'loose dashed': (0, (5, 5)),
    'very loose dashed': (0, (5, 10)),
    'dense dashed': (0, (5, 1)),

    'dashdotdot': (0, (3, 5, 1, 5, 1, 5)),

    'dense dashdot': (0, (3, 1, 1, 1)),
    'dense dashdotdot': (0, (3, 1, 1, 1, 1, 1)),
}

LINESTYLES = (
    'solid', 'dashed', 'dotted',
    EXTRA_LINESTYLES['dense dashdot'],
    EXTRA_LINESTYLES['loose dashed'],
    EXTRA_LINESTYLES['dense dashdotdot'],
    EXTRA_LINESTYLES['dense dotted'],
    'dashdot',
    EXTRA_LINESTYLES['very loose dashed'],
    EXTRA_LINESTYLES['dense dashed'],
)
COLORS = [
    '#1f77b4', '#ff7f0e', '#2ca02c', '#d62728',
    '#9467bd', '#8c564b', '#e377c2', '#7f7f7f', '#bcbd22', '#17becf',
]


def read_data(path, weighted, nocancel):

    if weighted:
        pattern = 'gweight-mc-weighted-s2n-*'
    else:
        pattern = 'mc-s2n-*'

    if nocancel:
        pattern = 'nocancel-' + pattern

    pattern = os.path.join(path, 'mc-results', pattern)

    flist = glob(pattern)
    flist.sort()
    data = {}
    for f in flist:
        tdata = fitsio.read(f)[0]

        s2n_min = tdata['s2n_min']
        sdens = tdata['max_star_density']
        Tratio_min = tdata['Tratio_min']

        key = f's2n-{s2n_min:.1f}-Tratio-{Tratio_min:.1f}'

        m1err = tdata['m1err'] * 3
        m1high = tdata['m1'] + m1err
        m1low = tdata['m1'] - m1err
        m1 = tdata['m1']

        if key in data:
            data[key]['sdens'].append(sdens)
            data[key]['m1high'].append(m1high)
            data[key]['m1low'].append(m1low)
            data[key]['m1'].append(m1)
            data[key]['m1err'].append(m1err)
        else:
            data[key] = {}
            data[key]['sdens'] = [sdens]
            data[key]['m1high'] = [m1high]
            data[key]['m1low'] = [m1low]
            data[key]['m1'] = [m1]
            data[key]['m1err'] = [m1err]

    fields = ['sdens', 'm1low', 'm1high', 'm1', 'm1err']
    offeach = 0.0
    for i, key in enumerate(data):
        for field in fields:
            data[key][field] = np.array(data[key][field])

        s = data[key]['sdens'].argsort()
        for field in fields:
            data[key][field] = data[key][field][s]

        data[key]['sdens'] += i * offeach

    return data


def key2label(key):
    ks = key.split('-')
    ks = [
        r'S/N $>$',
        ks[1],
    ]
    return ' '.join(ks)


def do_error_plot_both(fname, data, wdata):

    alpha = 0.5
    fig = pplt.figure(refwidth=WIDTH, refaspect=ASPECT, spany=True)
    axs = fig.subplots(nrows=2, ncols=1, space=0)
    axs.format(
        # abc='a)', abcloc='ul',
        # abc_kw={'color': 'dark red'},
        # abcbbox=True,
        xlabel='Maximum stellar density [per sq. arcmin]',
        ylabel=r'$\sigma(\gamma) / \sigma_{min}(\gamma)$',
        xlim=(-5, 110),
        ylim=(0.95, 1.55),
    )

    axs[0].axhline(1, color='black', lw=0.5)
    axs[1].axhline(1, color='black', lw=0.5)

    lw = 1
    for tdata, ax in zip((data, wdata), axs):
        errvals = []
        for key in tdata:
            mdata = tdata[key]
            errvals += list(mdata['m1err'])

        minval = min(errvals)
        for i, key in enumerate(sorted(tdata)):
            mdata = tdata[key]

            label = key2label(key)

            ax.plot(
                mdata['sdens'],
                mdata['m1err']/minval,
                linestyle=LINESTYLES[i],
                lw=lw,
                color=COLORS[i],
                marker=MARKERS[i],
                markeredgecolor='black',
                markersize=4,
                label=label,
                alpha=alpha,
            )

    axs[0].legend(ncol=1, pad=1)
    print('writing:', fname)
    fig.savefig(fname)


def do_error_plot(fname, wdata):

    alpha = 0.5
    fig = pplt.figure(refwidth=WIDTH, refaspect=ASPECT, spany=True)
    ax = fig.subplots()
    ax.format(
        # abc='a)', abcloc='ul',
        # abc_kw={'color': 'dark red'},
        # abcbbox=True,
        xlabel='Maximum stellar density [per sq. arcmin]',
        ylabel=r'$\sigma(\gamma) / \sigma_{min}(\gamma)$',
        xlim=(-5, 110),
        ylim=(0.95, 1.65),
    )

    ax.axhline(1, color='black', lw=0.5)

    lw = 1
    errvals = []
    for key in wdata:
        mdata = wdata[key]
        errvals += list(mdata['m1err'])

    minval = min(errvals)
    for i, key in enumerate(sorted(wdata)):
        mdata = wdata[key]

        label = key2label(key)
        tfname = 'code/' + key + '-err.txt'
        print(tfname)
        with open(tfname, 'w') as fobj:
            for sdens, m1err in zip(mdata['sdens'], mdata['m1err']):
                fobj.write(f'{sdens:g} {m1err/minval:g}\n')

        ax.plot(
            mdata['sdens'],
            mdata['m1err']/minval,
            linestyle=LINESTYLES[i],
            lw=lw,
            color=COLORS[i],
            marker=MARKERS[i],
            markeredgecolor='black',
            markersize=4,
            label=label,
            alpha=alpha,
        )

    ax.legend(
        ncol=1,
        pad=1,
    )
    print('writing:', fname)
    fig.savefig(fname)


def do_bias_plot_both(fname, data, wdata):

    alpha = 0.3

    fig = pplt.figure(refwidth=WIDTH, refaspect=ASPECT, spany=True)
    axs = fig.subplots(nrows=2, ncols=1, space=0)
    axs.format(
        # abc='a)', abcloc='ul',
        # abc_kw={'color': 'dark red'},
        # abcbbox=True,
        xlabel='Maximum stellar density [per sq. arcmin]',
        ylabel='m / 0.001',
        xlim=(-5, 110),
        ylim=(-2.9, 3.9),
    )
    lw = 1
    for tdata, ax in zip((data, wdata), axs):

        lim = 1
        ax.axhline(0, color='black', lw=0.5)
        ax.axhline(-lim, color=LCOLOR, linestyle='dashed', lw=lw)
        ax.axhline(+lim, color=LCOLOR, linestyle='dashed', lw=lw)

        ax.axhline(
            0.4, color='sand', lw=lw, alpha=0.5, linestyle='dashdot',
        )

        for i, key in enumerate(sorted(tdata)):
            mdata = tdata[key]

            label = key2label(key)

            ax.fill_between(
                mdata['sdens'],
                mdata['m1high'] / 0.001,
                mdata['m1low'] / 0.001,
                label=label,
                alpha=alpha,
                color='black',
                hatch=HATCHES[i],
            )

    axs[0].legend(ncol=2, pad=1)

    axs[0].text(
        50, -2,
        r'99.7\% confidence range',
    )

    print('writing:', fname)
    fig.savefig(fname)


def do_bias_plot(fname, wdata):

    alpha = 0.3

    fig = pplt.figure(refwidth=WIDTH, refaspect=ASPECT, spany=True)
    ax = fig.subplots()
    xlim = (-5, 110)
    ax.format(
        # abc='a)', abcloc='ul',
        # abc_kw={'color': 'dark red'},
        # abcbbox=True,
        xlabel='Maximum stellar density [per sq. arcmin]',
        ylabel='m / 0.001',
        xlim=xlim,
        ylim=(-2.5, 4.5),
    )
    lw = 1

    ax.axhline(0, color='black', lw=0.5)
    # ax.axhline(-REQUIREMENT, color=LCOLOR, linestyle='dashed', lw=lw)
    # ax.axhline(+REQUIREMENT, color=LCOLOR, linestyle='dashed', lw=lw)

    ax.fill_between(
        xlim,
        [REQUIREMENT/0.001]*2,
        [-REQUIREMENT/0.001]*2,
        alpha=LALPHA,
        color=LCOLOR,
        edgecolor='darkorange',
        hatch=None,
        label='Requirement',
    )

    ax.axhline(
        0.4, color='sand', lw=lw, alpha=0.5, linestyle='dashdot',
        # label='Higher Order Shear',
        label='Nonlinear Shear',
    )

    for i, key in enumerate(sorted(wdata)):
        mdata = wdata[key]

        label = key2label(key)
        tfname = 'code/' + key + '.txt'
        print(tfname)
        with open(tfname, 'w') as fobj:
            for sdens, mlow, mhigh in zip(
                mdata['sdens'], mdata['m1low'], mdata['m1high']
            ):
                fobj.write(f'{sdens:g} {mlow/0.001:g} {mhigh/0.001:g}\n')

        ax.fill_between(
            mdata['sdens'],
            mdata['m1high'] / 0.001,
            mdata['m1low'] / 0.001,
            label=label,
            alpha=alpha,
            color='black',
            hatch=HATCHES[i],
        )

    ax.legend(
        ncol=2,
        # pad=1,
    )

    ax.text(
        0.5, 0.2,
        r'99.7\% confidence range',
        transform=ax.transAxes,
    )

    print('writing:', fname)
    fig.savefig(fname)


def main():

    # data = read_data(
    #     path='data/run-riz-drcbWsBPv0.1-cells-s2n-imfrac0.10-mfrac0.02',
    #     weighted=False, nocancel=False,
    # )
    # nc_data = read_data(
    #     path='data/run-riz-drcbWsBPv0.1-cells-s2n-imfrac0.10-mfrac0.02',
    #     weighted=False, nocancel=True,
    # )
    wdata = read_data(
        path='data/run-riz-drcbWsBPv0.1-cells2-s2n-imfrac0.10-mfrac0.02-weight-sn0.07',  # noqa
        weighted=True, nocancel=False,
    )
    nc_wdata = read_data(
        path='data/run-riz-drcbWsBPv0.1-cells2-s2n-imfrac0.10-mfrac0.02-weight-sn0.07',  # noqa
        weighted=True, nocancel=True,
    )

    # do_bias_plot('stardens-bias-both.pdf', data, wdata)
    do_bias_plot('stardens-bias.pdf', wdata)
    do_error_plot('stardens-nocancel-error.pdf', nc_wdata)
    # do_error_plot_both('stardens-nocancel-error-both.pdf', nc_data, nc_wdata)


main()

